EILID: Execution Integrity for Low-end IoT Devices

Prior research yielded many techniques to mitigate software compromise for low-end Internet of Things (IoT) devices. Some of them detect software modifications via remote attestation and similar services, while others preventatively ensure software (static) integrity. However, achieving run-time (dynamic) security, e.g., control-flow integrity (CFI), remains a challenge. Control-flow attestation (CFA) is one approach that minimizes the burden on devices. However, CFA is not a real-time countermeasure against run-time attacks since it requires communication with a verifying entity. This poses significant risks if safety- or time-critical tasks have memory vulnerabilities. To address this issue, we construct EILID - a hybrid architecture that ensures software execution integrity by actively monitoring control-flow violations on low-end devices. EILID is built atop CASU, a prevention-based (i.e., active) hybrid Root-of-Trust (RoT) that guarantees software immutability. EILID achieves fine-grained backward-edge and function-level forward-edge CFI via semi-automatic code instrumentation and a secure shadow stack.

==> ref/example_cfa.c <==
#define BUF_SIZE    (16)
#define MAX_DOSE    (0x4)
#define MOTOR_ON    (0x1)
#define MOTOR_OFF   (0x0)

void injectDose(int dose) {
    if (dose < MAX_DOSE) { //safety check preventing overdose
        P3OUT = MOTOR_ON;
        delay(dose*dose_delay);
    }
    P3OUT = MOTOR_OFF;
}

void getUserInput(uint8_t* buf) {
    // ...
    gets(buf);
    // ...
}

void task1 (int argc, char* argv[]) {
    uint8_t buf[BUF_SIZE];
    void (*fp[])(int) = {..., injectDose, ...};
    int dose;
    while(1) {
        // ...
        getUserInput(buf);
        convertUserInput(buf, &idx, &dose);
        switch(idx) {
            // ...
            fp[idx](dose);
            // ...
        }        
    }
}

// Port 1 interrupt service routine
#pragma vector=PORT1_VECTOR
__interrupt void Port_1(void)
{
    uint8_t buf[BUF_SIZE];
    // ...
    gets(buf);
    // ...
} 
